Vorticity Production at Fluid Interfaces in Two-dimensional Flows

This work revisits the production of vorticity at an interface separating two immiscible incompressible fluids. A new decomposition of the vorticity flux is proposed in a two-dimensional context which allows to compute explicitly such a quantity in terms of surface tension $\sigma$, viscosity $\mu$ and gravity $g$. This approach is then applied in the context of gravito-capillary waves. It leads to analytical results already known but from a new perspective, provides some quantitative predictions at short time that can be a good test for numerical codes. Finally it is a mean to obtain a qualitative understanding of direct numerical simulation results.

==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10/figuret0.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0-2.5-0.052/snapshot-0.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret0.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10/figuret2.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0-2.5-0.0/snapshot-2.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret2.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10/figuret4.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0-2.5-0.0/snapshot-4.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret4.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10/figuret6.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0-2.5-0.052/snapshot-6.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret6.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0-2.5-0.0/snapshot-2.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret2.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10neg/figuret0.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0--2.5-0.0/snapshot-0.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret0.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10neg/figuret2.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0--2.5-0.0/snapshot-2.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret2.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10neg/figuret4.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0--2.5-0.0/snapshot-4.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret4.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10neg/figuret8.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0--2.5--0.24/snapshot-8.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret8.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/PlaneBump/VorticityfieldsRe10000WeinfR10neg/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/PlaneBump/sim3-10000-0-10.0--2.5-0.0/snapshot-0.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret0.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret04.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-26.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret04.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret06.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-39.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret06.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret08.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-51.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret08.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--0.25-1.0/snapshot-63.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -50
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 50
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -30
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 30
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret14.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-89.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret14.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -30
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 30
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret3.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-3.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret3.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -30
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 30
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret6.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-6.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret6.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/figuret9.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-9.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)
#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret9.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0--2.5-1.0/snapshot-10.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -30
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 30
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 1
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 1
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 1
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret10.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret04.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-26.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret04.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret06.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-39.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret06.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret08.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-51.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret08.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-0.25-1.0/snapshot-63.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -50
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 50
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret14.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-89.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret14.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret3.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-3.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret3.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret6.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-6.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret6.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/figuret9.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-9.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret9.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe10000WeinfR10A+/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/sim-10000-Weinf-10.0-2.5-1.0/snapshot-15.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 1
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 1
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 1
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret15.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret0.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-0.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret0.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret04.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret04.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret06.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-39.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret06.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret08.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-51.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret08.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-63.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)


#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret14.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-89.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret14.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret3.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-3.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret3.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret6.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-6.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret6.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/figuret9.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-9.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret9.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--2.5-1.0/snapshot-15.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret15.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret0.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-0.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)


#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)


#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret0.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret04.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-0.25-1.0/snapshot-26.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret04.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret06.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-0.25-1.0/snapshot-39.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret06.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret08.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-0.25-1.0/snapshot-51.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret08.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-0.25-1.0/snapshot-63.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret14.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0--0.25-1.0/snapshot-89.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret14.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)


#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)


#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret3.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-3.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret3.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret6.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-6.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret6.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/figuret9.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-9.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret9.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR10A+/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-10.0-2.5-1.0/snapshot-10.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret10.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figureND10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/simNDL10-1000-Weinf-2.0--2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figureND10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figureND20.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/simNDL10-1000-Weinf-2.0--2.5-1.0/snapshot-20.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figureND20.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret05.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--0.25-1.0/snapshot-14.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret05.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--0.25-1.0/snapshot-28.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret2.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--0.25-1.0/snapshot-56.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret2.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0--2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/simNDL10-1000-Weinf-2.0--2.5-1.0/snapshot-20.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 1
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figureND20.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret05.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-0.25-1.0/snapshot-14.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)


#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret05.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret1.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-0.25-1.0/snapshot-28.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)




#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret1.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret10.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-2.5-1.0/snapshot-10.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret10.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret15.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-2.5-1.0/snapshot-15.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret15.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret2.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-0.25-1.0/snapshot-56.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -20
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 20
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
SetAnnotationAttributes(AnnotationAtts)

#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-0.3, 0.3, -0.3, 0.3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret2.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/figuret5.py <==
#! /usr/bin/python

OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-2.5-1.0/snapshot-5.vtk", 0)

AddPlot("Pseudocolor", "omega")
VortAtts = PseudocolorAttributes()
PseudocolorAtts = PseudocolorAttributes()                                                                                                                                                                                                                                          
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1 
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1 
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1 
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0 
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1 
PseudocolorAtts.opacityVarMin = 0 
PseudocolorAtts.opacityVarMax = 1 
PseudocolorAtts.opacityVarMinFlag = 0 
PseudocolorAtts.opacityVarMaxFlag = 0 
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0 
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2 
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0 
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0 
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5 
PseudocolorAtts.endPointRadiusVarEnabled = 0 
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1 
PseudocolorAtts.renderWireframe = 0 
PseudocolorAtts.renderPoints = 0 
PseudocolorAtts.smoothingLevel = 0 
PseudocolorAtts.legendFlag = 1 
PseudocolorAtts.lightingFlag = 1 
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)


#Contour T
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.contourNLevels = 1
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.legendFlag = 0
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
SetPlotOptions(ContourAtts)

#format
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
SetAnnotationAttributes(AnnotationAtts)



#video
# set basic save options
swatts = SaveWindowAttributes()
#
# The 'family' option controls if visit automatically adds a frame number to 
# the rendered files. For this example we will explicitly manage the output name.
#
swatts.family = 0
#
# select PNG as the output file format
#
swatts.format = swatts.PNG 
#
# set the width of the output image
#
swatts.width = 1024 
#
# set the height of the output image
#
swatts.height = 1024

#View
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)

DrawPlots()

swatts.fileName = "figuret5.png" 
SetSaveWindowAttributes(swatts)
SaveWindow()

quit()


==> Bump/figures/VorticityfieldsRe1000WeinfR2A+/visitlog.py <==
# Visit 2.12.0 log file
ScriptVersion = "2.12.0"
if ScriptVersion != Version():
    print "This script is for VisIt %s. It may not work with version %s" % (ScriptVersion, Version())
ShowAllWindows()
OpenDatabase("localhost:/home/fuster//examples/Bump/sim-1000-Weinf-2.0-2.5-1.0/snapshot-15.vtk", 0)
# The UpdateDBPluginInfo RPC is not supported in the VisIt module so it will not be logged.
AddPlot("Pseudocolor", "omega", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = -10
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 10
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeResolution = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.tubeRadiusVarEnabled = 0
PseudocolorAtts.tubeRadiusVar = ""
PseudocolorAtts.tubeRadiusVarRatio = 10
PseudocolorAtts.tailStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.headStyle = PseudocolorAtts.None  # None, Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 0.125
PseudocolorAtts.endPointRadiusBBox = 0.05
PseudocolorAtts.endPointResolution = 10
PseudocolorAtts.endPointRatio = 5
PseudocolorAtts.endPointRadiusVarEnabled = 0
PseudocolorAtts.endPointRadiusVar = ""
PseudocolorAtts.endPointRadiusVarRatio = 10
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
PseudocolorAtts.pointColor = (0, 0, 0, 0)
SetPlotOptions(PseudocolorAtts)
AddPlot("Contour", "f", 1, 1)
ContourAtts = ContourAttributes()
ContourAtts.defaultPalette.GetControlPoints(0).colors = (255, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(0).position = 0
ContourAtts.defaultPalette.GetControlPoints(1).colors = (0, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(1).position = 0.034
ContourAtts.defaultPalette.GetControlPoints(2).colors = (0, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(2).position = 0.069
ContourAtts.defaultPalette.GetControlPoints(3).colors = (0, 255, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(3).position = 0.103
ContourAtts.defaultPalette.GetControlPoints(4).colors = (255, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(4).position = 0.138
ContourAtts.defaultPalette.GetControlPoints(5).colors = (255, 255, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(5).position = 0.172
ContourAtts.defaultPalette.GetControlPoints(6).colors = (255, 135, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(6).position = 0.207
ContourAtts.defaultPalette.GetControlPoints(7).colors = (255, 0, 135, 255)
ContourAtts.defaultPalette.GetControlPoints(7).position = 0.241
ContourAtts.defaultPalette.GetControlPoints(8).colors = (168, 168, 168, 255)
ContourAtts.defaultPalette.GetControlPoints(8).position = 0.276
ContourAtts.defaultPalette.GetControlPoints(9).colors = (255, 68, 68, 255)
ContourAtts.defaultPalette.GetControlPoints(9).position = 0.31
ContourAtts.defaultPalette.GetControlPoints(10).colors = (99, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(10).position = 0.345
ContourAtts.defaultPalette.GetControlPoints(11).colors = (99, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(11).position = 0.379
ContourAtts.defaultPalette.GetControlPoints(12).colors = (40, 165, 165, 255)
ContourAtts.defaultPalette.GetControlPoints(12).position = 0.414
ContourAtts.defaultPalette.GetControlPoints(13).colors = (255, 99, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(13).position = 0.448
ContourAtts.defaultPalette.GetControlPoints(14).colors = (255, 255, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(14).position = 0.483
ContourAtts.defaultPalette.GetControlPoints(15).colors = (255, 170, 99, 255)
ContourAtts.defaultPalette.GetControlPoints(15).position = 0.517
ContourAtts.defaultPalette.GetControlPoints(16).colors = (170, 79, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(16).position = 0.552
ContourAtts.defaultPalette.GetControlPoints(17).colors = (150, 0, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(17).position = 0.586
ContourAtts.defaultPalette.GetControlPoints(18).colors = (0, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(18).position = 0.621
ContourAtts.defaultPalette.GetControlPoints(19).colors = (0, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(19).position = 0.655
ContourAtts.defaultPalette.GetControlPoints(20).colors = (0, 109, 109, 255)
ContourAtts.defaultPalette.GetControlPoints(20).position = 0.69
ContourAtts.defaultPalette.GetControlPoints(21).colors = (150, 0, 150, 255)
ContourAtts.defaultPalette.GetControlPoints(21).position = 0.724
ContourAtts.defaultPalette.GetControlPoints(22).colors = (150, 150, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(22).position = 0.759
ContourAtts.defaultPalette.GetControlPoints(23).colors = (150, 84, 0, 255)
ContourAtts.defaultPalette.GetControlPoints(23).position = 0.793
ContourAtts.defaultPalette.GetControlPoints(24).colors = (160, 0, 79, 255)
ContourAtts.defaultPalette.GetControlPoints(24).position = 0.828
ContourAtts.defaultPalette.GetControlPoints(25).colors = (255, 104, 28, 255)
ContourAtts.defaultPalette.GetControlPoints(25).position = 0.862
ContourAtts.defaultPalette.GetControlPoints(26).colors = (0, 170, 81, 255)
ContourAtts.defaultPalette.GetControlPoints(26).position = 0.897
ContourAtts.defaultPalette.GetControlPoints(27).colors = (68, 255, 124, 255)
ContourAtts.defaultPalette.GetControlPoints(27).position = 0.931
ContourAtts.defaultPalette.GetControlPoints(28).colors = (0, 130, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(28).position = 0.966
ContourAtts.defaultPalette.GetControlPoints(29).colors = (130, 0, 255, 255)
ContourAtts.defaultPalette.GetControlPoints(29).position = 1
ContourAtts.defaultPalette.smoothing = ContourAtts.defaultPalette.None  # None, Linear, CubicSpline
ContourAtts.defaultPalette.equalSpacingFlag = 1
ContourAtts.defaultPalette.discreteFlag = 1
ContourAtts.defaultPalette.categoryName = "Standard"
ContourAtts.changedColors = ()
ContourAtts.colorType = ContourAtts.ColorByMultipleColors  # ColorBySingleColor, ColorByMultipleColors, ColorByColorTable
ContourAtts.colorTableName = "Default"
ContourAtts.invertColorTable = 0
ContourAtts.legendFlag = 0
ContourAtts.lineStyle = ContourAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
ContourAtts.lineWidth = 2
ContourAtts.singleColor = (0, 0, 0, 255)
ContourAtts.SetMultiColor(0, (0, 0, 0, 255))
ContourAtts.SetMultiColor(1, (0, 255, 0, 255))
ContourAtts.SetMultiColor(2, (0, 0, 255, 255))
ContourAtts.SetMultiColor(3, (0, 255, 255, 255))
ContourAtts.SetMultiColor(4, (255, 0, 255, 255))
ContourAtts.SetMultiColor(5, (255, 255, 0, 255))
ContourAtts.SetMultiColor(6, (255, 135, 0, 255))
ContourAtts.SetMultiColor(7, (255, 0, 135, 255))
ContourAtts.SetMultiColor(8, (168, 168, 168, 255))
ContourAtts.SetMultiColor(9, (255, 68, 68, 255))
ContourAtts.contourNLevels = 1
ContourAtts.contourValue = ()
ContourAtts.contourPercent = ()
ContourAtts.contourMethod = ContourAtts.Level  # Level, Value, Percent
ContourAtts.minFlag = 0
ContourAtts.maxFlag = 0
ContourAtts.min = 0
ContourAtts.max = 1
ContourAtts.scaling = ContourAtts.Linear  # Linear, Log
ContourAtts.wireframe = 0
SetPlotOptions(ContourAtts)
AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 0
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 0
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1.5
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 1
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 1
AnnotationAtts.axes3D.bboxFlag = 1
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 0
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 0
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (-3, 3, -3, 3)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 1
SetView2D(View2DAtts)
DrawPlots()
SaveWindowAtts = SaveWindowAttributes()
SaveWindowAtts.outputToCurrentDirectory = 1
SaveWindowAtts.outputDirectory = "."
SaveWindowAtts.fileName = "figuret15.png"
SaveWindowAtts.family = 0
SaveWindowAtts.format = SaveWindowAtts.PNG  # BMP, CURVE, JPEG, OBJ, PNG, POSTSCRIPT, POVRAY, PPM, RGB, STL, TIFF, ULTRA, VTK, PLY
SaveWindowAtts.width = 1024
SaveWindowAtts.height = 1024
SaveWindowAtts.screenCapture = 0
SaveWindowAtts.saveTiled = 0
SaveWindowAtts.quality = 80
SaveWindowAtts.progressive = 0
SaveWindowAtts.binary = 0
SaveWindowAtts.stereo = 0
SaveWindowAtts.compression = SaveWindowAtts.PackBits  # None, PackBits, Jpeg, Deflate
SaveWindowAtts.forceMerge = 0
SaveWindowAtts.resConstraint = SaveWindowAtts.ScreenProportions  # NoConstraint, EqualWidthHeight, ScreenProportions
SaveWindowAtts.advancedMultiWindowSave = 0
SetSaveWindowAttributes(SaveWindowAtts)
SaveWindow()

